The parabolic p-Laplacian with fractional differentiability

We study the parabolic $p$-Laplacian system in a bounded domain. We deduce optimal convergence rates for the space-time discretization based on an implicit Euler scheme in time. Our estimates are expressed in terms of Nikolskii spaces and therefore cover situations when the (gradient of) the solution has only fractional derivatives in space and time. The main novelty is that, different to all previous results, we do not assume any coupling condition between the space and time resolution $h$ and $\tau$. The theoretical error analysis is complemented by numerical experiments.

==> Code_p_Laplace_Instationary_Paper/Exp1_Slit_constantF_adaptive.py <==
from os.path import dirname, realpath, sep, pardir
import sys
sys.path.append(dirname(realpath(__file__)) + sep + 'Routines')
from SolverTimeDependentGalerkin import p_Laplace_Step_Newton_FEniCS_weightedRHSmean
from SolverGalerkinFEM import PMPCourant
from Mesh import Slit, adaptiveRefinement
import numpy as np
from Estimator import EtaCourant
from Tools import createFolder
from dolfin import *

''' This program solves the instationary p-Laplace equation on the slit domain with constant rhs f = 2 and a sequence of uniformly 
    refined meshes. Moreover, it computes a reference solution on an adaptively refined mesh (the adaptive scheme starts from the 
    finest uniformly refined mesh and results from an standard AFEM loop for the Poisson model problem (p=2). The reference solution 
    allows for the approximation of the error. '''

##### Settings #####
nrMesh = 4 #8                   # number of uniform mesh refinements
FaktorAdditionalNdofRef = 4     # the adaptive mesh refinement will stop, after the degrees after ndof has been increased by the factor FaktorAdditionalNdofRef
AddN = 1                        # Number of time steps N = 2^(AddN + Ref) where Ref is the number of uniform mesh refinements
T = 1                           # end time I = (0,T)
polydegree = 1                  # polynomial degree of the ansatz space
polydegreeRef = polydegree + 1  # polynomial degree of the ansatz space for the computation of the reference solution
FaktorNref = 2                  # number of times steps N for the computation of the reference solution N = FaktorNref*2^(AddN + nrMesh)
epsilon = 0.001                 # regularization S(nabla u) = (epsilon^2 + |nabla u|^2)^((p-2)/2)
p = 1.5                         # the p in the p-laplace operator
degreeF = 0                     # polynomial degree of the right-hand side f (the program uses f_h = Pi f instead of f with interpolation Pi onto piece-wise polynomials of degree degreeF)  
theta = .3                      # bulk parameter for the adaptive mesh refinement
Double_h_step = False		# refine the mesh twice and the time step tau once

##### Initialize #####
u0 = Constant(0.0)              # initial value u0
f = Constant(2.0)               # right-hand side f
u_Db = Constant(0.0)            # values of u on the boundary
QuadIntMean = 1                 # number of intervals for the computation of f_m with a composite midpoint rule
mesh = Slit()                   # load slit domain
meshList = []			# List that stores the meshes
NList = []			# List that stores the number of time steps
pConst = Constant(p)
pprimeConst = Constant(p/(p-1.))

##### Get uniformly refined meshes #####
if Double_h_step:
	nrRef = int(nrMesh/2)
	tempLvl = 1
	for ref in range(0,nrRef):
		if ref == 0:        
			meshList.append(mesh)
		else:
			tempLvl = tempLvl + 2
			meshList.append(refine(refine(meshList[-1])))	#refine twice
		NList.append(2**(AddN+1+ref))
	print(tempLvl)
else:
	nrRef = nrMesh
	for ref in range(0,nrRef):
		if ref == 0:        
			meshList.append(mesh)
		else:
			meshList.append(refine(meshList[-1]))
		NList.append(2**(AddN+1+ref))

#######################################################################
###################### Compute Reference Solution #####################
#######################################################################
   
##### Compute Reference Mesh with AFEM Loop for Poisson #####
lvl = -1
mesh = meshList[-1]
print('\n====================== Compute Reference Mesh ======================\n')
while True:
	lvl = lvl + 1
	###### SOLVE ######    
	u_h = PMPCourant(mesh,f,polydegreeRef,Constant(0.0))
	ndof = u_h.vector().get_local().size
	if lvl == 0:
		ndof_coarse = ndof
	###### ESTIMATE ######
	cell_residual = EtaCourant(mesh,f,u_h)
	ErrorIndicatorTotal = np.sum(np.array(cell_residual.vector()))
	print('ndof = ',u_h.vector().get_local().size,'\t ErrorEstimator = ',np.sqrt(ErrorIndicatorTotal))
	###### MARK AND REFINE ######
	if ndof_coarse*FaktorAdditionalNdofRef > u_h.vector().get_local().size:
		mesh = adaptiveRefinement(mesh,theta,cell_residual)
	else:
		break
meshList.append(mesh)
NList.append(NList[-1]*FaktorNref)

##### Initialize #####
print('\n====================== Compute Reference Solution ======================\n')
Vfine = FunctionSpace(mesh,'P',polydegreeRef)	# Function space for the reference solution
u_old_time = interpolate(u0,Vfine)
refSol = []
refSol.append(u_old_time)
u_old_time_array = u_old_time.vector().get_local()
nrTimeSteps = NList[-1]
tau = np.float(T)/nrTimeSteps
sqL2NormRef = []
sqL2NormRef.append(assemble(u_old_time**2*dx))
timeList = []
timeList.append(0.)

##### Start Loop over Time Steps #####
for step in range(0,nrTimeSteps):
	time = (step+1)*tau
	timeList.append(time)
	
	##### Solve #####
	u_new,J_u_reg,J_u = p_Laplace_Step_Newton_FEniCS_weightedRHSmean(mesh,polydegreeRef,p,f,time,u_old_time_array,tau,u_Db,epsilon,degreeF,QuadIntMean)
	refSol.append(u_new)
	sqL2NormRef.append(assemble(u_new**2*dx))
	print('nrSteps/nrTimesSteps = ' + str(step+1) + '/' + str(nrTimeSteps) +'\tEnergy = '+ str(J_u)+'\tregEnergy = '+str(J_u_reg))

	###### New Time Step #####
	u_old_time_array = u_new.vector().get_local()

##### Save Data #####
path = dirname(realpath(__file__)) + sep + '/Data/Exp1'
createFolder(path)
name = '/Exp1_deg_' + str(polydegree) + '_degRef_' + str(polydegreeRef) + '_p_' + str(p) + '_Double_h_Step_' + str(Double_h_step) + '.txt'
save_file  = open(path + name,'w')
save_file.write('ndofRef = ' +str(ndof) + '\tnrTimeSteps = ' + str(nrTimeSteps) +'\n\n')
save_file.write('ndof\tnrTimeSteps\tsqerror\tsqLinftyError\tsqVError\tsqAError\n')
save_file.close()

##############################################################################
########## Compute approximations (with uniform mesh refinements) ############
##############################################################################

##### Initialize #####
sqerrorList = []
ndofList = []
sqVerrorList = []
sqAerrorList = []
GraderrorList = []
maxsqL2errorList = []
sqEpsConst = Constant(epsilon**2)
u_avg = Function(Vfine)

##### Start loop over all uniformly refined meshes #####
for RefLevel in range(0,nrRef):
	print('\n=================== Level: ' + str(RefLevel+1) + ' ====================\n')
	mesh = meshList[RefLevel]
	V = FunctionSpace(mesh,'P',polydegree)
	u_old_time = interpolate(u0,V)
	u_old_time_array = u_old_time.vector().get_local()
	nrTimeSteps = NList[RefLevel]
	tau = np.float(T)/nrTimeSteps
	u_h_fine = interpolate(u_old_time,Vfine)
	sqL2error = assemble((u_h_fine-refSol[0])**2*dx)
	maxL2error = sqL2error
	Verror = 0
	Aerror = 0
	
	FaktorTime = int(round(NList[-1]/NList[RefLevel]))
	##### Start Loop over Time Steps #####
	for step in range(0,nrTimeSteps):
		time = (step+1)*tau
		
		##### Solve #####
		u_h,J_u_reg,J_u = p_Laplace_Step_Newton_FEniCS_weightedRHSmean(mesh,polydegree,p,f,time,u_old_time_array,tau,u_Db,0.01,degreeF,QuadIntMean)

		##### Compute Average u_avg = <u_ref>_I_m #####
		u_avg_vec = np.zeros(u_h_fine.vector().get_local().size)
		for quadPoint in range(FaktorTime*step+1,FaktorTime*(step+1)+1):
			u_ref = refSol[quadPoint]
			u_avg_vec = u_avg_vec + u_ref.vector().get_local()
		u_avg.vector().set_local(1./FaktorTime*u_avg_vec)

		##### Compute Error #####
		u_h_fine = interpolate(u_h,Vfine)
		sqL2error = assemble((u_h_fine-u_ref)**2*dx)
		maxsqL2error = np.max([maxL2error,sqL2error])	
		res = (sqEpsConst+inner(grad(u_h_fine),grad(u_h_fine)))**(pConst/4.-.5)*grad(u_h_fine)-(sqEpsConst+inner(grad(u_avg),grad(u_avg)))**(pConst/4.-.5)*grad(u_avg)    #|V(nabla u_h) - V(nabla u_avg)|^2
		curVerror = assemble(inner(res,res)*dx(metadata={'quadrature_degree': 10+polydegree}))
		res = (sqEpsConst+inner(grad(u_h_fine),grad(u_h_fine)))**(pConst/2.-1)*grad(u_h_fine)-(sqEpsConst+inner(grad(u_avg),grad(u_avg)))**(pConst/2.-1)*grad(u_avg)	  #|A(nabla u_h) - A(nabla u_avg)|^2	
		curAerror = assemble(inner(res,res)**(pprimeConst/2.)*dx(metadata={'quadrature_degree': 10+polydegree}))
		Verror = Verror + tau*curVerror
		Aerror = Aerror + tau*curAerror
		print('nrSteps/nrTimesSteps = ' + str(step+1) + '/' + str(nrTimeSteps) + '\t||u_k-U_k||^2 = ' + str(sqL2error) + '\t||V(grad(u)) - V(grad(U))||^2 = ' + str(curVerror) + '\t||A(grad(u)) - A(grad(U))||^p = ' + str(curAerror))
		###### New Time Step #####
		u_old_time_array = u_h.vector().get_local()

	##### Save Result for Current Mesh #####
	ndofList.append(u_h.vector().get_local().size)
	sqVerrorList.append(Verror)
	sqAerrorList.append(Aerror**(2./p))
	maxsqL2errorList.append(maxsqL2error)
	sqerrorList.append(maxsqL2error + Verror)
	save_file = open(path + name,'a')
	save_file.write(str(ndofList[-1]) + '\t' + str(nrTimeSteps) + '\t' + str(sqerrorList[-1]) + '\t' + str(maxsqL2errorList[-1]) +'\t' + str(sqVerrorList[-1]) + '\t' + str(sqAerrorList[-1])+'\n')
	save_file.close()

##### Print Results #####
print('\nReference Solution: polydegree = ' + str(polydegree) + '\tpolydegreeRef = ' + str(polydegreeRef) + '\tnrTimeStepsRef = '+str(NList[-1]) + '\n')
idx = -1
ratioList = []
ratioListLinft = []
ratioListV = []
ratioListA = []
for error in sqerrorList:
	idx = idx + 1
	if idx > 0:
		ratioList.append(sqerrorList[idx]/sqerrorList[idx-1])
		ratioListLinft.append(maxsqL2errorList[idx]/maxsqL2errorList[idx-1])
		ratioListV.append(sqVerrorList[idx]/sqVerrorList[idx-1])
		ratioListA.append(sqAerrorList[idx]/sqAerrorList[idx-1])
	print('ndof = ' + str(ndofList[idx]) + '\tnrTimeSteps = ' + str(NList[idx]) + ' \tsqerror = ' + str(error) + '\tmax||u_k-U_k||^2 = ' + str(maxsqL2errorList[idx]) + '\tsqVerr = ' + str(sqVerrorList[idx]) + '\t' + str(sqAerrorList[idx]))

print('\n')
idx = -1
for ratio in ratioList:
	idx = idx + 1
	print('ratio_total = ' + str(ratio) + '\tratio_Linfty = ' + str(ratioListLinft[idx]) + '\tratio_Verr = ' + str(ratioListV[idx])+ '\tratio_Aerr = ' + str(ratioListA[idx]))
print('\n')


==> Code_p_Laplace_Instationary_Paper/Exp2_square_roughInTime.py <==
from os.path import dirname, realpath, sep
import sys
sys.path.append(dirname(realpath(__file__)) + sep + 'Routines')
from Mesh import BigSquare, ShiftedBigSquare, adaptiveRefinement
import numpy as np
from Tools import createFolder
from scipy import integrate
from dolfin import *

''' This program solves the instationary p-Laplace equation on the square domain Omega = (-1,1)^2 or the shifted square domain
    Omega = (1,3) x (-1,1) with known solution u = t^(1/2)/p' |x|^1/p' and a sequence of uniformly refined meshes. '''

##### Settings #####
beta = 0.9			# parameter beta in the rhs f = sgn(t) |t|^-beta                  
nrMesh = 4                      # number of uniform mesh refinements
nrTimeSteps = 8                 # number of time steps on the coarsest grid (at each mesh refinement, the prgoram increases the number of time steps by the factor 2)
T_start = -.1                   # start time I = (T_start,T_end)
T_end = .1                      # end time I = (T_start,T_end)
FaktorNref = 4			# Factor additional time steps reference solution
polydegree = 1                  # polynomial degree of the ansatz space
p = 3                           # the p in the p-laplace operator
FactorTimeStepsInc = 2          # at each mesh refinement the number of time steps is increased by that factor
epsilon = 0.0001                # regularization (S(nabla v) = (epsilon**2 + |nabla v|**2)**(p/2-1)
polydegreeRef = polydegree + 1  # polynomial degree of the discrete representation of u     
nrAddMeshRef = 1		# additional mesh refinements for the computation of the reference solution

##### RHS, initial data, and bc #####
time = T_start                       # initial time
tau = 1.                             # just a dummy variable (so far) 
u0 = Constant(0.0)
u_Db = Constant(0.0)
f_t = lambda t: np.sign(t)*np.abs(t)**beta	

##### Initialize #####
beta = -beta
mesh = UnitSquareMesh(2,2)
sqeps = Constant(epsilon**2)
sqVerrorList = []
sqVerrorList1 = []
sqVerrorList2 = []
sqAerrorList = []
sqmaxErrorList = []
ndofList = []
NList = []
sqErrorList = []
pPrimeInv = 1 - 1./p
pPrime = 1/pPrimeInv
pInv = 1./p
pHalf = p/2.

########################################################################################################################
################################# Compute representation of the exact solution u #######################################
########################################################################################################################

##### Get uniformly refined meshes #####
meshList = []
for ref in range(0,nrMesh):
	if ref == 0:        
		meshList.append(mesh)
		NList.append(nrTimeSteps)
	else:
		meshList.append(refine(meshList[-1]))
		NList.append(FactorTimeStepsInc*NList[-1])
	
RefMesh = meshList[-1]
for RefLevel in range(0,nrAddMeshRef):
	RefMesh = refine(RefMesh)
NList.append(NList[-1]*FaktorNref)

##### Initialize #####
print('\n====================== Compute Reference Solution ======================\n')
Vfine = FunctionSpace(RefMesh,'P',polydegreeRef)
u_old_time = interpolate(u0,Vfine)
refSol = []
refSol.append(u_old_time)
u_old_time_array = u_old_time.vector().get_local()
nrTimeSteps = NList[-1]
sqL2NormRef = []
sqL2NormRef.append(assemble(u_old_time**2*dx))
timeList = []
timeList.append(0.)
u_old = project(u0,Vfine)                                 #L2 projection of u0 onto V (since u0 is smooth, the quadrature error should be small) 
u_h = Function(Vfine)
u_h.vector().set_local(u_old.vector().get_local())
tau = np.float(T_end-T_start)/nrTimeSteps           #time step size                                

##### Start Loop over Time Steps #####
for step in range(0,nrTimeSteps):
	time = T_start+(step+1)*tau
	##### Compute RHS #####
	FirstIter = False
	if time - T_start - tau/2. < tau:
		##### f_1 for the first (half) time step #####
		f_weight = lambda t: (time-t)*f_t(t)	
		result, err = integrate.quad(f_weight, time-tau,time)
		f_m = 2*result/tau**2
		FirstIter = True
	else:
		##### Compute f_m for m = 2,3,... #####
		#right interval
		f_weight = lambda t: (time-t)*f_t(t)	
		result, err = integrate.quad(f_weight, time-tau,time)
		f_m = result*tau**-2	
		#left interval 
		f_weight = lambda t: (t-time+2*tau)*f_t(t)
		result, err = integrate.quad(f_weight, time-2*tau,time-tau)
		f_m = f_m + result*tau**-2	
			
	F = Constant(f_m)
	if FirstIter:
		# the first time step is of size tau/2 (not a big difference to the complete time step, provided the solution is smooth in time in I_1 v I_2)
		E = (u_h**2 + Constant(tau*pInv)*(sqeps + inner(grad(u_h), grad(u_h)))**Constant(pHalf) - (Constant(tau)*F+2*u_old)*u_h)*dx(metadata={'quadrature_degree': 10 + polydegree})
	else:
		E = (.5*u_h**2 + Constant(tau*pInv)*(sqeps + inner(grad(u_h), grad(u_h)))**Constant(pHalf) - (Constant(tau)*F+u_old)*u_h)*dx(metadata={'quadrature_degree': 10 + polydegree})
	
	##### Solve nonlinear problem with Newton #####
	G = derivative(E,u_h)
	bc = DirichletBC(Vfine,u_Db,'on_boundary')
	solver_parameters = {'newton_solver': {'maximum_iterations': 100}}
	solve(G == 0,u_h,bc,solver_parameters=solver_parameters)

	##### New iteration #####
	print('Compute Ref Sol: ' + str(step+1) + '/' + str(nrTimeSteps)) 
	refSol.append(u_h)
	u_old.vector().set_local(u_h.vector().get_local())
	u_h = Function(Vfine)			#in order to save a new function in refSol
	u_h.vector().set_local(u_old.vector().get_local())
	
##### Save Data #####
path = dirname(realpath(__file__)) + sep + '/Data/Exp2'
createFolder(path)
name = '/Exp2_p_' + str(p) + '_beta_' + str(beta) + '_I_(' + str(T_start) + '_' + str(T_end) + ').txt'
save_file  = open(path + name,'w')
save_file.write('ndofRef = ' +str(u_h.vector().get_local().size) + '\tnrTimeSteps = ' + str(nrTimeSteps) +'\n')
save_file.write('ndof\tnrTimeSteps\tsqerror\tsqLinftyError\tsqVerr\tsqAerr\n')
save_file.close()

##############################################################################
########## Compute approximations (with uniform mesh refinements) ############
##############################################################################

##### Initialize #####
sqerrorList = []
ndofList = []
VerrorList = []
AerrorList = []
maxsqL2errorList = []
sqEpsConst = Constant(epsilon**2)
u_avg = Function(Vfine)

##### Loop over the uniformly refined meshes #####
for RefLevel in range(0,nrMesh):
	print('\n=================== Level: ' + str(RefLevel+1) + ' ====================\n')
	mesh = meshList[RefLevel]
	V = FunctionSpace(mesh,'P',polydegree)
	u_old_time = interpolate(u0,V)
	u_old_time_array = u_old_time.vector().get_local()
	nrTimeSteps = NList[RefLevel]
	tau = np.float(T_end-T_start)/nrTimeSteps           #time step size                                
	FaktorTimeStep = FaktorNref*FactorTimeStepsInc**(nrMesh-RefLevel-1)
	u_h = interpolate(u_old_time,V)
	u_h_fine = interpolate(u_old_time,Vfine)
	sqL2error = assemble((u_h_fine-refSol[0])**2*dx)
	maxL2error = sqL2error
	Verror = 0
	Aerror = 0
	##### Start Loop over Time Steps #####
	for step in range(0,nrTimeSteps):
		time = T_start+(step+1)*tau
		##### Solve #####
		##### Compute RHS #####
		FirstIter = False
		if time - T_start - tau/2. < tau:
			##### f_1 for the first (half) time step #####
			f_weight = lambda t: (time-t)*f_t(t)	
			result, err = integrate.quad(f_weight, time-tau,time)
			f_m = 2*result/tau**2
			FirstIter = True
		else:
			##### Compute f_m for m = 2,3,... #####
			#right interval
			f_weight = lambda t: (time-t)*f_t(t)	
			result, err = integrate.quad(f_weight, time-tau,time)
			f_m = result*tau**-2	
			#left interval 
			f_weight = lambda t: (t-time+2*tau)*f_t(t)
			result, err = integrate.quad(f_weight, time-2*tau,time-tau,limit=100)
			f_m = f_m + result*tau**-2	

		F = Constant(f_m)
		if FirstIter:
			E = (u_h**2 + Constant(tau*pInv)*(sqeps + inner(grad(u_h), grad(u_h)))**Constant(pHalf) - (Constant(tau)*F+2*u_old_time)*u_h)*dx(metadata={'quadrature_degree': 10 + polydegree})
		else:
			E = (.5*u_h**2 + Constant(tau*pInv)*(sqeps + inner(grad(u_h), grad(u_h)))**Constant(pHalf) - (Constant(tau)*F+u_old_time)*u_h)*dx(metadata={'quadrature_degree': 10 + polydegree})
		
		##### Solve nonlinear problem with Newton #####
		G = derivative(E,u_h)
		bc = DirichletBC(V,u_Db,'on_boundary')
		solver_parameters = {'newton_solver': {'maximum_iterations': 100}}
		solve(G == 0,u_h,bc,solver_parameters=solver_parameters)

		##### Compute u_avg = <u_ref>_I_m #####
		u_avg_vec = np.zeros(u_h_fine.vector().get_local().size)
		for quadPoint in range(FaktorTimeStep*step+1,FaktorTimeStep*(step+1)+1):
			u_ref = refSol[quadPoint]
			u_avg_vec = u_avg_vec + u_ref.vector().get_local()
		u_avg.vector().set_local(1./FaktorTimeStep*u_avg_vec)

		##### Compute Error #####
		u_h_fine = interpolate(u_h,Vfine)
		res = (sqEpsConst+inner(grad(u_h_fine),grad(u_h_fine)))**Constant(p/4.-.5)*grad(u_h_fine)-(sqEpsConst+inner(grad(u_avg),grad(u_avg)))**Constant(p/4.-.5)*grad(u_avg)
		curVerror = assemble(inner(res,res)*dx)
		sqL2error = assemble((u_h_fine-u_avg)**2*dx)
		Verror = Verror + tau*curVerror
		res = (sqeps+inner(grad(u_h_fine),grad(u_h_fine)))**Constant((p-2)/2.)*grad(u_h_fine) - (sqeps+inner(grad(u_avg),grad(u_avg)))**Constant((p-2)/2.)*grad(u_avg)
		curAerror = assemble(inner(res,res)**Constant(.5*pPrime)*dx(metadata={'quadrature_degree': 10+polydegree}))  #singularity in the origin, therefore higher order quadrature        
		Aerror = Aerror + tau*curAerror
		maxsqL2error = np.max([maxL2error,sqL2error])
		print(str(step+1) + '/' + str(nrTimeSteps) + '\t||u_k-U_k||^2 = ' + str(sqL2error) + '\tVerr ' + str(curVerror)+ '\tAerr ' + str(curAerror))
		
		###### New Time Step #####
		u_old_time.vector().set_local(u_h.vector().get_local())

	##### Save Result for current mesh #####
	ndofList.append(u_h.vector().get_local().size)
	VerrorList.append(Verror)
	AerrorList.append(Aerror**(2*pPrimeInv))
	maxsqL2errorList.append(maxsqL2error)
	sqerrorList.append(maxsqL2error + Verror)
	save_file  = open(path + name,'a')
	save_file.write(str(ndofList[-1]) + '\t' + str(nrTimeSteps) + '\t' + str(sqerrorList[-1]) + '\t' + str(maxsqL2errorList[-1]) +'\t' + str(VerrorList[-1])+'\t' + str(AerrorList[-1]) +'\n')
	save_file.close()
	
##### Print results #####
print('\n====================================================\n')
print('ndofRef = ' +str(u_avg.vector().get_local().size) + '\tnrTimeStepsRef = ' + str(NList[-1]))

idx = -1
ratioList = []
ratioListLinft = []
ratioListV = []
ratioListA = []
for error in sqerrorList:
	idx = idx + 1
	if idx > 0:
		ratioList.append(sqerrorList[idx]/sqerrorList[idx-1])
		ratioListLinft.append(maxsqL2errorList[idx]/maxsqL2errorList[idx-1])
		ratioListV.append(VerrorList[idx]/VerrorList[idx-1])
		ratioListA.append(AerrorList[idx]/AerrorList[idx-1])
	print('ndof = ' + str(ndofList[idx]) + '\tnrTimeSteps = ' + str(NList[idx]) + ' \tsqerror = ' + str(error) + '\tmax||u_k-U_k||^2 = ' + str(maxsqL2errorList[idx]) + '\tsqVerr = ' + str(VerrorList[idx]) + '\t' + str(AerrorList[idx]))

print('\n')
idx = -1
for ratio in ratioList:
	idx = idx + 1
	print('ratio_total = ' + str(ratio) + '\tratio_Linfty = ' + str(ratioListLinft[idx]) + '\tratio_Verr = ' + str(ratioListV[idx])+ '\tratio_Aerr = ' + str(ratioListA[idx]))
print('\n')


==> Code_p_Laplace_Instationary_Paper/Exp3_known_Solution.py <==
from os.path import dirname, realpath, sep, pardir
import sys
sys.path.append(dirname(realpath(__file__)) + sep + 'Routines')
from SolverGalerkinFEM import PMPCourant
from Mesh import BigSquare, ShiftedBigSquare, adaptiveRefinement
import numpy as np
from Estimator import EtaCourant
from Tools import createFolder
from scipy import integrate
from dolfin import *

''' This program solves the instationary p-Laplace equation on the square domain Omega = (-1,1)^2 or the shifted square domain
    Omega = (1,3) x (-1,1) with known solution u = t^(1/2)/p' |x|^1/p' and a sequence of uniformly refined meshes. '''

##### Settings #####
Shifted = True                  # if Shifted == True the domain Omega = (1,3) x (-1,1), else Omega = (-1,1)^2
T_start = -1                    # start time I = (T_start,T_end)
T_end = 1                       # end time I = (T_start,T_end)
nrMesh = 5                      # number of uniform mesh refinements
nrTimeSteps = 2                 # number of time steps on the coarsest grid (at each mesh refinement, the prgoram increases the number of time steps by the factor 2)
AddN = 1                        # Number of time steps N = 2^(AddN + Ref) where Ref is the number of uniform mesh refinements
polydegree = 1                  # polynomial degree of the ansatz space
p = 1.5                         # the p in the p-laplace operator
FactorTimeStepsInc = 2          # at each mesh refinement the number of time steps is increased by that factor
epsilon = 0.001                 # regularization (S(nabla v) = (epsilon**2 + |nabla v|**2)**(p/2-1)
polydegreeRef = polydegree + 1  # polynomial degree of the discrete representation of u     
AdaptMeshFactor = 1             # additional refinmentes of the reference mesh (for the approxamtion of u)
nrAddMeshRef = 1		# additional unfiform mesh refinements (for shifted solution)
##### Exact Solution and RHS #####
time = T_start                       # initial time
tau = 1.                             # just a dummy variable (so far) 
u0 = Expression('pow(abs(t),.5)*p/(p-1.)*pow(x[0]*x[0]+x[1]*x[1],(p-1)/(2*p))',p = p,t=T_start,degree = polydegree + 5)              # initial value u0 = T_start^.5*p'|x|^1/p'                            
u_Db = Expression('pow(abs(t),.5)*p/(p-1.)*pow(x[0]*x[0]+x[1]*x[1],(p-1)/(2*p))',p = p,t=time,degree = polydegree + 5)               # u_Db = t^.5*p'|x|^1/p'
intMeanu = 1			     # just a dummy variable (so far) 
u_avg = Expression('intMeanu*p/(p-1.)*pow(x[0]*x[0]+x[1]*x[1],(p-1)/(2*p))',p = p,intMeanu=intMeanu,degree = polydegree+3)              
u_stat_fct = Expression('p/(p-1.)*pow(x[0]*x[0]+x[1]*x[1],(p-1)/(2*p))',p = p,degree = polydegree+3)              

##### Initialize #####
if Shifted:
	mesh = ShiftedBigSquare(1)           # load shifted square domain Omega = (1,3) x (-1,1)
	int_val = 2.076099471809513          # int_Omega |x|^-1 dx
else:
	mesh = BigSquare(1)                   # load square domain Omega = (-1,1)^2
	int_val = 7.050988696156344           # int_Omega |x|^-1 dx
sqeps = Constant(epsilon**2)
sqVerrorList = []
sqVerrorList1 = []
sqVerrorList2 = []
sqAerrorList = []
sqmaxErrorList = []
ndofList = []
NList = []
sqErrorList = []
pPrimeInv = 1 - 1./p
pPrime = 1/pPrimeInv
pInv = 1./p
pHalf = p/2.

########################################################################################################################
################################# Compute representation of the exact solution u #######################################
########################################################################################################################
# We use an AFEM Loop for the PMP to get an adaptively refined mesh that captures the singularity in the origin

RefMesh = mesh
for RefLevel in range(0,nrMesh-1):
	RefMesh = refine(RefMesh)
if Shifted:
	for RefLevel in range(0,nrAddMeshRef):
		RefMesh = refine(RefMesh)
else:
	##### refine the mesh adaptively #####
	lvl = -1
	f_PMP = Expression('-.5*pow(x[0]*x[0]+x[1]*x[1],-3/4)',degree = polydegreeRef)
	u_DbPMP = Constant(0.0)
	while True:
		x = SpatialCoordinate(RefMesh)
		f = -.5*(x[0]**2+x[1]**2)**(-3./4)
		lvl = lvl + 1
		###### SOLVE ######    
		u_h = PMPCourant(RefMesh,f_PMP,polydegreeRef,u_DbPMP)
		ndof = u_h.vector().get_local().size
		if lvl == 0:
			ndof_coarse = ndof
		###### ESTIMATE ######
		cell_residual = EtaCourant(RefMesh,f,u_h)
		ErrorIndicatorTotal = np.sum(np.array(cell_residual.vector()))
		print('ndof = ',u_h.vector().get_local().size,'\t ErrorEstimator = ',np.sqrt(ErrorIndicatorTotal))
		###### MARK AND REFINE ######
		if ndof_coarse*AdaptMeshFactor > u_h.vector().get_local().size:
			RefMesh = adaptiveRefinement(RefMesh,.3,cell_residual)
		else:
			break
Vfine = FunctionSpace(RefMesh,'P',polydegreeRef)
u_stat = interpolate(u_stat_fct,Vfine)

##### Test how good V(nabla u) is approximated #####
res_u_stat = (sqeps+inner(grad(u_stat),grad(u_stat)))**Constant((p-2)/4.)*grad(u_stat)
V_norm_u_stat = assemble(inner(res_u_stat,res_u_stat)*dx(metadata={'quadrature_degree': 10+polydegree})) #|| u_stat_|| for the computation of the relative error
print(int_val - V_norm_u_stat)	#indicates, how good V(nabla u) can be approximated on the refined mesh
V_norm_u_stat = int_val

##############################################################################
########## Compute approximations (with uniform mesh refinements) ############
##############################################################################

##### Save Data #####
path = dirname(realpath(__file__)) + sep + '/Data/Exp3'
createFolder(path)
name = '/Exp3_p_' + str(p) + '_shifted_' + str(Shifted) + '.txt'
save_file  = open(path + name,'w')
save_file.write('ndof\tnrTimeSteps\tsqerror\tsqLinftyError\tsqVerr\tsqVerr1\tsqVerr2\tsqAerr\n')
save_file.close()

##### Loop over sequence of uniformly refined meshes
for RefLevel in range(0,nrMesh):
	##### Initialize #####
	print('\n=================== Level: ' + str(RefLevel+1) + ' ====================\n')
	V = FunctionSpace(mesh,'P',polydegree)
	x = SpatialCoordinate(mesh)
	u_old = project(u0,V)                                 #L2 projection of u0 onto V (since u0 is smooth, the quadrature error should be small) 
	u_h = Function(V)
	u_h.vector().set_local(u_old.vector().get_local())
	tau = np.float(T_end-T_start)/nrTimeSteps           #time step size                                
	maxsqL2error = 0
	Verror = 0
	Verror1 = 0
	Verror2 = 0
	Aerror = 0

	##### Start Loop over Time Steps #####
	for step in range(0,nrTimeSteps):
		time = T_start+(step+1)*tau
		u_Db.t = time     # u_avg = <u>_I_m
		u_t = lambda x: np.abs(x)**.5	
		result, err = integrate.quad(u_t,time-tau,time)	
		intMeanu = result*tau**-1
		u_avg.intMeanu = intMeanu

		##### Compute RHS #####
		FirstIter = False
		if time - T_start - tau/2. < tau:
			##### f_1 for the first (half) time step #####
			f_t = lambda x: (time-x)*np.sign(x)*np.abs(x)**-.5	
			result, err = integrate.quad(f_t, time-tau,time,limit=100)
			Factor1 = 2*result/tau**2
			f_t = lambda x: (time-x)*np.abs(x)**(.5*(p-1))	
			result, err = integrate.quad(f_t, time-tau,time,limit=100)
			Factor2 = 2*result/tau**2
			FirstIter = True
		else:
			##### Compute f_m for m = 2,3,... #####
			#right interval
			f_t = lambda x: (time - x)*np.sign(x)*np.abs(x)**-.5	
			result, err = integrate.quad(f_t, time-tau,time)
			Factor1 = result*tau**-2	
			f_t = lambda x: (time - x)*np.abs(x)**((p-1)/2.)	
			result, err = integrate.quad(f_t, time-tau,time)
			Factor2 = result*tau**-2	

			#left interval 
			tm2 = time - 2*tau
			f_t = lambda x: (x-tm2)*np.sign(x)*np.abs(x)**-.5	
			result, err = integrate.quad(f_t, time-2*tau,time-tau,limit=100)
			Factor1 = Factor1 + result*tau**-2	
			f_t = lambda x: (x-tm2)*np.abs(x)**((p-1)/2.)
			result, err = integrate.quad(f_t, time-2*tau,time-tau)
			Factor2 = Factor2 + result*tau**-2	

		f_t = Constant(Factor1*pPrime/2.)*(x[0]**2+x[1]**2)**Constant(pPrimeInv/2.) - Constant(Factor2/p)*(x[0]**2+x[1]**2)**Constant(-.5*(pPrime+1)/pPrime)
		if FirstIter:
			E = (u_h**2 + Constant(tau*pInv)*(sqeps + inner(grad(u_h), grad(u_h)))**Constant(pHalf) - (Constant(tau)*f_t+2*u_old)*u_h)*dx(metadata={'quadrature_degree': 10 + polydegree})
		else:
			E = (.5*u_h**2 + Constant(tau*pInv)*(sqeps + inner(grad(u_h), grad(u_h)))**Constant(pHalf) - (Constant(tau)*f_t+u_old)*u_h)*dx(metadata={'quadrature_degree': 10 + polydegree})

		##### Solve nonlinear problem with Newton #####
		F = derivative(E,u_h)
		bc = DirichletBC(V,u_avg,'on_boundary')
		solver_parameters = {'newton_solver': {'maximum_iterations': 100}}
		solve(F == 0,u_h,bc,solver_parameters=solver_parameters)

		###### Compute errors ######
		u_h_fine = interpolate(u_h,Vfine)
		sqL2error = assemble((u_h-u_avg)**2*dx(metadata={'quadrature_degree': 10+polydegree}))   #smooth, so quadrature error should be small
		#sqL2norm = assemble(u_Db**2*dx(mesh,metadata={'quadrature_degree': 10+polydegree}))
		maxsqL2error = np.max([maxsqL2error,sqL2error])

		##### Compute curVerror = int_I_m ||V(nabla u) - V(nabla u_(h,m))||^2 ds
		u_t = lambda x: np.abs(x)**(p/4.)	
		result, err = integrate.quad(u_t, time-tau,time)
		Pi_0t_V_weight = result*tau**-1	
		
		res = lambda x: (np.abs(x)**(p/4.)-Pi_0t_V_weight)**2
		res_weight, err = integrate.quad(res, time-tau,time)
		res = (sqeps+inner(grad(u_h_fine),grad(u_h_fine)))**Constant((p-2)/4.)*grad(u_h_fine) - Constant(Pi_0t_V_weight)*(sqeps+inner(grad(u_stat),grad(u_stat)))**Constant((p-2)/4.)*grad(u_stat)
		curVerror1 = tau*assemble(inner(res,res)*dx(metadata={'quadrature_degree': 10+polydegree}))  #singularity in the origin, therefore higher order quadrature        
		curVerror2 = res_weight*V_norm_u_stat
		curVerror = curVerror1 + curVerror2
		Verror1 = Verror1 + curVerror1
		Verror2 = Verror2 + curVerror2
		Verror = Verror + curVerror

		##### Compute curAerror = int_I_m ||A(nabla u) - A(nabla u_(h,m))|| #####		
		u_t = lambda x: np.abs(x)**((p-1)/2.)	
		result, err = integrate.quad(u_t, time-tau,time)
		Pi_0t_A_weight = result*tau**-1	
		res = (sqeps+inner(grad(u_h_fine),grad(u_h_fine)))**Constant((p-2)/2.)*grad(u_h_fine) - Constant(Pi_0t_A_weight)*(sqeps+inner(grad(u_stat),grad(u_stat)))**Constant((p-2)/2.)*grad(u_stat)
		curAerror = tau*assemble(inner(res,res)**Constant(.5*pPrime)*dx(metadata={'quadrature_degree': 10+polydegree}))  #singularity in the origin, therefore higher order quadrature        
		Aerror = Aerror + curAerror
		
		print(str(step+1) + '/' + str(nrTimeSteps) + '\t||u_k-U_k||^2 = ' + str(sqL2error) + '\tcurVerr = ' + str(curVerror)+ '\tcurVerr1 = ' + str(curVerror1)+ '\tcurVerr2 = ' + str(curVerror2)+ '\tint_Im |A(u_k)-A(U_k)|^2 = ' + str(curAerror))
		##### New iteration #####
		u_old.vector().set_local(u_h.vector().get_local())

	##### Save data #####
	ndofList.append(u_h.vector().get_local().size)
	sqVerrorList.append(Verror)
	sqVerrorList1.append(Verror1)
	sqVerrorList2.append(Verror2)
	sqAerrorList.append(Aerror**(2*pPrimeInv))
	sqmaxErrorList.append(maxsqL2error)
	NList.append(nrTimeSteps)
	sqErrorList.append(Verror+maxsqL2error)
	save_file  = open(path + name,'a')
	save_file.write(str(ndofList[-1]) + '\t' + str(nrTimeSteps) + '\t' + str(sqErrorList[-1]) + '\t' + str(sqmaxErrorList[-1]) +'\t' + str(sqVerrorList[-1]) +'\t' + str(sqVerrorList1[-1]) +'\t' + str(sqVerrorList2[-1]) +'\t' + str(sqAerrorList[-1]) +'\n')
	save_file.close()

	##### Refine mesh #####
	if RefLevel < nrMesh-1:
		mesh = refine(mesh)
		nrTimeSteps = FactorTimeStepsInc*nrTimeSteps

##### Print results #####
print('\n====================================================\n')
idx = -1
ratioList = []
ratioListLinft = []
ratioListV = []
ratioListV1 = []
ratioListV2 = []
ratioListA = []
for error in sqErrorList:
	idx = idx + 1
	if idx > 0:
		ratioList.append(sqErrorList[idx]/sqErrorList[idx-1])
		ratioListLinft.append(sqmaxErrorList[idx]/sqmaxErrorList[idx-1])
		ratioListV.append(sqVerrorList[idx]/sqVerrorList[idx-1])
		ratioListV1.append(sqVerrorList1[idx]/sqVerrorList1[idx-1])
		ratioListV2.append(sqVerrorList2[idx]/sqVerrorList2[idx-1])
		ratioListA.append(sqAerrorList[idx]/sqAerrorList[idx-1])
	print('ndof = ' + str(ndofList[idx]) + '\tnrTimeSteps = ' + str(NList[idx]) + ' \tsqerror = ' + str(error) + '\tmax||u_k-U_k||^2 = ' + str(sqmaxErrorList[idx]) + '\tsqVerr = ' + str(sqVerrorList[idx]) + '\tsqVerr1 = ' + str(sqVerrorList1[idx]) + '\tsqVerr2 = ' + str(sqVerrorList2[idx]) +'\tsum int ||A ...||^p = ' + str(sqAerrorList[idx]))

print('\n')
idx = -1
for ratio in ratioList:
	idx = idx + 1
	print('ratio_total = ' + str(ratio) + '\tratio_Linfty = ' + str(ratioListLinft[idx]) + '\tratio_Verr = ' + str(ratioListV[idx])+ '\tratio_Verr1 = ' + str(ratioListV1[idx])+ '\tratio_Verr2 = ' + str(ratioListV2[idx]) + '  \tratio_Aerr = ' + str(ratioListA[idx]))


==> Code_p_Laplace_Instationary_Paper/Routines/Estimator.py <==
from dolfin import *
import numpy as np
import sys
sys.path.insert(0,'/home/johannes/eclipse-workspace/Fenics/MyExamples/Routines')

##############################################################################################
####################################### Residual-based #######################################
##############################################################################################
def EtaCourant(mesh,f,u_h,*omega):
	'''Computes the error estimator
	   eta^2(T) = h^2_T||omega^2 u + Laplace u + f||_T^2 + sum_(e in partial T)  h_e || [nu.nabla u]_e ||_e^2
	   Input: mesh, Courant function u_h
	   Output: eta^2(T) as DG0 function '''
     
	h = CellDiameter(mesh)
	nu = FacetNormal(mesh)
	DG0 = FunctionSpace(mesh,"DG",0)
	w = TestFunction(DG0)
	if len(omega) == 0:
		residual = w*h**2*(div(grad(u_h))+f)**2*dx + avg(w)*avg(h)*jump(grad(u_h),nu)**2*dS
	else:
		omegasq = Constant(omega[0]**2)
		residual = w*h**2*(div(grad(u_h))+ omegasq*u_h+f)**2*dx + avg(w)*avg(h)*jump(grad(u_h),nu)**2*dS
	cell_residual = Function(DG0)
	assemble(residual, tensor=cell_residual.vector()) 
	return(cell_residual)


==> Code_p_Laplace_Instationary_Paper/Routines/Mesh.py <==
from mshr import *
from dolfin import *
import numpy as np
import matplotlib.pyplot as plt

###################################### Domains ########################################

def Slit():
	''' returns a triangulation of the slit domain '''
	domain = Polygon([Point(-1.0, -1.0),Point(0.0,-1.0),Point(0.0, 0.0),Point(0.0001,-1.0),Point(1.0,-1.0),Point(1.0,1.0),Point(-1.0,1.0),Point(-1.0,-1)])
	mesh = generate_mesh(domain,1)
	coords = mesh.coordinates()
	for idx in range(0,coords.shape[0]):
		if coords[idx,1] < 0:
			if np.abs(coords[idx,0]) < 0.001:
				coords[idx,0] = 0
	mesh.coordinates()[:] = coords 
	return mesh

def BigSquare(N):
	'''Returns square domain Omega = (-1,1)^2
	Input: Refinement Level N'''
	domain = Rectangle(Point(-1.0,-1.0),Point(1.0,1.0))
	return(generate_mesh(domain,N))


def ShiftedBigSquare(N):
	'''Returns square domain Omega = (1,3) x (-1,1)
	Input: Refinement Level N'''
	# Create mesh
	domain = Rectangle(Point(-1.0,-1.0),Point(1.0,1.0))
	mesh = generate_mesh(domain,N)
	x = mesh.coordinates()
	x[:,0] = 2 + x[:,0]
	mesh.coordinates()[:] = x
	return(mesh)

##################################### REFINEMENTS ######################################

def adaptiveRefinement(mesh,theta,cell_residual):
	'''Doerfler marking and adaptive refinement
	   Input: mesh, bulk parameter theta, cell_residual (from an estimator function) '''

	cell_markers = MeshFunction("bool", mesh, mesh.topology().dim())
	if theta >= 1:
		cell_markers.set_all(True)
	else:
		ErrorIndicator = np.array(cell_residual.vector())
		ErrorIndicatorTotal = np.sum(ErrorIndicator)
		idxSorted = np.argsort(ErrorIndicator)
		cell_markers.set_all(False)
		sumLocError = 0
		tempidx = mesh.num_cells()
		tempStopCriterion = theta*ErrorIndicatorTotal
		while sumLocError < tempStopCriterion:
			tempidx -= 1
			cell = Cell(mesh,idxSorted[tempidx])
			cell_markers[cell] = True
			sumLocError += ErrorIndicator[idxSorted[tempidx]]
	return(refine(mesh,cell_markers))        



==> Code_p_Laplace_Instationary_Paper/Routines/SolverGalerkinFEM.py <==
from dolfin import *
set_log_level(30)  # to avoid printing "Solving linear variational problem."

###############################################################################
########################## Poisson Model Problem ##############################
###############################################################################

def PMPCourant(mesh,f,polyDegree,u_D):
	'''Solves the PMP with the Courant FEM
	   Input: mesh, rhs f, Dirichlet BC u_D, polynomial degree polyDegree
	   Output: solution u_h
	'''   

	##### FUNCTION SPACE AND BOUNDARY CONDITION #####
	V = FunctionSpace(mesh,'P',polyDegree) 
	bc = DirichletBC (V,u_D,"on_boundary")
	u = TrialFunction(V)
	v = TestFunction(V)
	a = inner(grad(u),grad(v))*dx
	L = f*v*dx

	##### SOLVE #####
	u_h = Function(V)
	solve(a == L, u_h, bc)

	return(u_h)


==> Code_p_Laplace_Instationary_Paper/Routines/SolverTimeDependentGalerkin.py <==
from dolfin import *
import numpy as np
set_log_level(30)  # to avoid printing "Solving linear variational problem."

def p_Laplace_Step_Newton_FEniCS_weightedRHSmean(mesh,polydegree,p,f,time,u_old_array,tau,u_D,eps,degreeF,QuadIntMean,QuadFak = 2):
	''' Computes on time step of the instationary p-Laplace problem u_t - div S(nabla u) = f with (regularized) S(t) = (eps^2 + t^2)^(p/4-1/2)
	    Input:  a mesh (mesh), the polynomial degree of the ansatz space (polydegree), parameter p (p), current time (time), u_(n-1) (u_old_array)
                    time step size (tau), Dirichlet boundary data (u_D), regularization parameter (eps), polyomial degree of F  (degreeF), number of 
		    intervals in the quadrature of f_m with a composite trapezoidal rule, and an information of much the quadrature degree for the 
		    assemblation of the system matrices should be increased
	    Output: new time step u_n, energy_regularized J(u_n) = int_Omega .5* |u_n|^2 + 1/p (eps^2 + tau * |nabla u_n|^2)^(p/2) - (tau*f + u_(n-1))*u_n dx,
		    energy same as J(u_n) but with eps = 0'''

	V = FunctionSpace(mesh,'P', polydegree)
	F_space = FunctionSpace(mesh,'DG',degreeF)
	f_mean = Function(F_space)
	f_mean_vec = f_mean.vector().get_local()
	u = Function(V)
	u_old_time = Function(V)
	u.vector().set_local(u_old_array)
	u_old_time.vector().set_local(u_old_array)

	tauConst = Constant(tau)    
	pInv = Constant(1./p)
	pHalf = Constant(p/2.)
	eps = Constant(eps)
	##### Quadrature for F #####
	if time - DOLFIN_EPS < tau:
		##### Compute f_1 #####
		for interval in range(0,QuadIntMean):
			##### First interval I_1 #####
			cur_time = tau*(np.float(interval)/QuadIntMean + .5/QuadIntMean)
			f.t = cur_time
			cur_f_h = interpolate(f,F_space)
			cur_weight = (2*tau-cur_time)/(2.*tau**2)	#weight from an older version of the paper, but it leads to the same result for constant rhs
			f_mean_vec = f_mean_vec + tau*cur_weight/QuadIntMean*cur_f_h.vector().get_local()
			##### Second interval I_m #####
			cur_time = tau + cur_time
			f.t = cur_time
			cur_f_h = interpolate(f,F_space)
			cur_weight = (2*tau-cur_time)/(2.*tau**2)
			f_mean_vec = f_mean_vec + tau*cur_weight/QuadIntMean*cur_f_h.vector().get_local()
	else:
		##### Compute f_m for m = 2,3,... #####
		for interval in range(0,QuadIntMean):
			##### First interval I_(m-1) #####
			cur_time = time-2*tau + tau*(np.float(interval)/QuadIntMean + .5/QuadIntMean)
			f.t = cur_time
			cur_f_h = interpolate(f,F_space)
			cur_weight = (cur_time - (time-2*tau))/tau**2
			f_mean_vec = f_mean_vec + tau*cur_weight/QuadIntMean*cur_f_h.vector().get_local()
			##### Second interval I_m #####
			cur_time = cur_time + tau
			f.t = cur_time
			cur_f_h = interpolate(f,F_space)
			cur_weight = (time - cur_time)/tau**2
			f_mean_vec = f_mean_vec + tau*cur_weight/QuadIntMean*cur_f_h.vector().get_local()
	f_mean.vector().set_local(f_mean_vec)
    
	##### Define energy functional #####
	E = (.5*u**2 + tauConst*pInv*(eps**2 + inner(grad(u), grad(u)))**pHalf - (tauConst*f_mean+u_old_time)*u)*dx(metadata={'quadrature_degree': QuadFak*polydegree+1})

	##### First Gateaux derivative #####
	F = derivative(E,u)

	###### Solve nonlinear problem with Newton #####
	bc = DirichletBC(V,u_D,'on_boundary')
	solver_parameters = {'newton_solver': {'maximum_iterations': 100}}
	solve(F == 0,u,bc,solver_parameters=solver_parameters)

	###### Compute energies #####
	energy_regularized = assemble(E)
	eps.assign(0.0)
	energy = assemble(E)
	return u, energy_regularized, energy



==> Code_p_Laplace_Instationary_Paper/Routines/Tools.py <==
import numpy as np
from fenics import *
import os
from os.path import dirname, realpath, sep
import sys
sys.path.append(dirname(realpath(__file__)) + sep + 'Routines')
set_log_level(30)  # to avoid printing "Solving linear variational problem."


def createFolder(path):
	''' Creates a folder '''
	if os.path.isdir(path):
		print("The directory you're attempting to create already exists")
	else:
		os.makedirs(path)
		print("Directory has been created")
	return

